Fermi-LAT Detection of Pulsed Gamma-rays Above 50 GeV from the Vela Pulsar

The First \fermi-LAT Catalog of Sources Above 10 GeV reported evidence of pulsed emission above 25 GeV from 12 pulsars, including the Vela pulsar, which showed evidence of pulsation at $>37$ GeV energy bands. Using 62 months of \fermi-LAT data, we analyzed the gamma-ray emission from the Vela pulsar and searched for pulsed emission above 50 GeV. Having confirmed the significance of the pulsation in 30-50 GeV with the H-test (p-value $\sim10^{-77}$), we extracted its pulse profile using the Bayesian block algorithm and compared it with the distribution of the 5 observed photons above 50 GeV using the likelihood ratio test. Pulsation was significantly detected for photons above 50 GeV with p-value $=3\times10^{-5}$ ($4.2\sigma$). The detection of pulsation is significant above $4\sigma$ at $>79$ GeV and above $3\sigma$ at $>90$ GeV energy bands, making this the highest energy pulsation significantly detected by the LAT. We explore non-stationary outer gap scenario of the very high-energy emissions from the Vela pulsar.

==> compile.sh <==
latex draft
latex draft
open draft.dvi

